Counting flags in triangle-free digraphs

Motivated by the Caccetta-Haggkvist Conjecture, we prove that every digraph on n vertices with minimum outdegree 0.3465n contains an oriented triangle. This improves the bound of 0.3532n of Hamburger, Haxell and Kostochka. The main new tool we use in our proof is the theory of flag algebras developed recently by Razborov.

==> anc/CH.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="11" minor="0"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false"/>
<MapleNet-Properties warnlevel="3" longdelim="true" plotoptions="" echo="1" errorcursor="false" elisiontermsthreshold="10000" elisiontermsbefore="100" errorbreak="1" prettyprint="3" prompt="&gt; " latexwidth="6.0" useclientjvm="true" ansi="false" screenheight="25" labelwidth="20" plotdevice="inline" typesetting="standard" displayprecision="-1" indentamount="4" elisiondigitsthreshold="10000" quiet="false" plotoutput="terminal" rtablesize="10" preplot="" showassumed="1" plotdriver="openviz" elisiontermsafter="100" labelling="true" postplot="" screenwidth="79" elisiondigitsbefore="100" elisiondigitsafter="100" verboseproc="1" imaginaryunit="I" ShowLabels="true"/>
<Styles><Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Serif" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Serif" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Page Number" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Serif" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Serif" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Monospaced" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Serif" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Serif" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;">
    </Task-category>
</Task-table>
<Annotation-table>
    <Annotation-category name="&lt;default&gt;">
    </Annotation-category>
</Annotation-table>
<Task>
</Task>
<Group labelreference="L1" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="with(LinearAlgebra);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjtGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRidGPUZA">QyQtSSV3aXRoRzYiNiNJLkxpbmVhckFsZ2VicmFHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiUiIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="`:=`(Areg, array([[12, 6, 3, 3, 3, 3, 3, 3, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 2, 2, 2, 2, 0, 0, 0, 0, 3, 4, 2, 2, 1, 1, 2, 1, 2, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 2, 2, 2, 2, 0, 0, 0, 0, 3, 4, 2, 2, 1, 1, 2, 1, 2, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 2, 0, 0, 6, 2, 0, 0, 0, 0, 2, 2, 4, 2, 0, 0, 0, 0, 0, 0, 4, 4, 2, 2, 2, 2, 0, 0, 0, 0, 0], [0, 0, 0, 1, 0, 0, 2, 2, 0, 0, 0, 1, 0, 0, 1, 2, 2, 1, 2, 1, 0, 0, 0, 2, 1, 2, 0, 2, 4, 1, 0, 0], [0, 2, 2, 2, 2, 0, 0, 0, 0, 3, 4, 2, 2, 1, 1, 2, 1, 2, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 1, 0, 0, 2, 2, 0, 0, 0, 1, 0, 0, 1, 2, 2, 1, 2, 1, 0, 0, 0, 2, 1, 2, 0, 2, 4, 1, 0, 0], [0, 0, 0, 0, 2, 0, 0, 2, 6, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 2, 4, 4, 0, 2, 0, 2, 2, 0, 0, 2, 4, 0], [0, 0, 0, 0, 1, 0, 0, 1, 3, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 2, 2, 0, 1, 0, 1, 1, 0, 0, 1, 2, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 2, 0, 2, 0, 2, 2, 0, 2, 2, 4], [0, 0, 0, 1, 0, 0, 2, 2, 0, 0, 0, 1, 0, 0, 1, 2, 2, 1, 2, 1, 0, 0, 0, 2, 1, 2, 0, 2, 4, 1, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 2, 0, 2, 0, 2, 2, 0, 2, 2, 4], [0, 0, 1, 0, 0, 3, 1, 0, 0, 0, 0, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 2, 0, 2, 0, 2, 2, 0, 2, 2, 4]]));" display="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">QyQ+SSVBcmVnRzYiLUkmYXJyYXlHJSpwcm90ZWN0ZWRHNiM3MDdCIiM3IiInIiIkRi5GLkYuRi5GLkYuIiIhRi9GL0YvRi9GL0YvRi9GL0YvRi9GL0YvRi9GL0YvRi9GL0YvRi9GL0YvRi83QkYvIiIjRjFGMUYxRi9GL0YvRi9GLiIiJUYxRjEiIiJGM0YxRjNGMUYzRjNGM0YvRi9GL0YvRi9GL0YvRi9GL0YvRi9GMDdCRi9GL0YxRi9GL0YtRjFGL0YvRi9GL0YxRjFGMkYxRi9GL0YvRi9GL0YvRjJGMkYxRjFGMUYxRi9GL0YvRi9GLzdCRi9GL0YvRjNGL0YvRjFGMUYvRi9GL0YzRi9GL0YzRjFGMUYzRjFGM0YvRi9GL0YxRjNGMUYvRjFGMkYzRi9GL0YwRjU3QkYvRi9GL0YvRjFGL0YvRjFGLUYvRi9GL0YxRi9GL0YvRi9GMUYvRjFGMkYyRi9GMUYvRjFGMUYvRi9GMUYyRi83QkYvRi9GL0YvRjNGL0YvRjNGLkYvRi9GL0YzRi9GL0YvRi9GM0YvRjNGMUYxRi9GM0YvRjNGM0YvRi9GM0YxRi83QkYvRi9GL0YvRi9GL0YvRi9GL0YzRi9GL0YvRjNGM0YvRjNGL0YzRjNGM0YvRjFGL0YxRi9GMUYxRi9GMUYxRjJGNUY4N0JGL0YvRjNGL0YvRi5GM0YvRi9GL0YvRjNGM0YxRjNGL0YvRi9GL0YvRi9GMUYxRjNGM0YzRjNGL0YvRi9GL0YvRjhGMw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="PkklQXJlZ0c2Ii1JJ21hdHJpeEdGJDYjNzA3QiIjNyIiJyIiJEYsRixGLEYsRixGLCIiIUYtRi1GLUYtRi1GLUYtRi1GLUYtRi1GLUYtRi1GLUYtRi1GLUYtRi1GLUYtN0JGLSIiI0YvRi9GL0YtRi1GLUYtRiwiIiVGL0YvIiIiRjFGL0YxRi9GMUYxRjFGLUYtRi1GLUYtRi1GLUYtRi1GLUYtRi43QkYtRi1GL0YtRi1GK0YvRi1GLUYtRi1GL0YvRjBGL0YtRi1GLUYtRi1GLUYwRjBGL0YvRi9GL0YtRi1GLUYtRi03QkYtRi1GLUYxRi1GLUYvRi9GLUYtRi1GMUYtRi1GMUYvRi9GMUYvRjFGLUYtRi1GL0YxRi9GLUYvRjBGMUYtRi1GLkYzN0JGLUYtRi1GLUYvRi1GLUYvRitGLUYtRi1GL0YtRi1GLUYtRi9GLUYvRjBGMEYtRi9GLUYvRi9GLUYtRi9GMEYtN0JGLUYtRi1GLUYxRi1GLUYxRixGLUYtRi1GMUYtRi1GLUYtRjFGLUYxRi9GL0YtRjFGLUYxRjFGLUYtRjFGL0YtN0JGLUYtRi1GLUYtRi1GLUYtRi1GMUYtRi1GLUYxRjFGLUYxRi1GMUYxRjFGLUYvRi1GL0YtRi9GL0YtRi9GL0YwRjNGNjdCRi1GLUYxRi1GLUYsRjFGLUYtRi1GLUYxRjFGL0YxRi1GLUYtRi1GLUYtRi9GL0YxRjFGMUYxRi1GLUYtRi1GLUY2">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="`:=`(Breg, array([[0, 1, 2, 1, 0, 3, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 4, 4, 1, 1, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 2, 0, 2, 0, 0, 0, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 4, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 2, 2, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 3], [0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 2], [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1]]));" display="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">QyQ+SSVCcmVnRzYiLUkmYXJyYXlHJSpwcm90ZWN0ZWRHNiM3MDdCIiIhIiIiIiIjRi1GLCIiJEYuRi1GLEYsRixGLEYsRixGLEYsRixGLEYsRixGLEYsRixGLEYsRixGLEYsRixGLEYsRiw3QkYsRixGLEYsRixGLEYsRixGLEYsRi5GLkYtRi1GLUYtRi1GLEYsRixGLEYsRixGLEYsRixGLEYsRixGLEYsRiw3QkYsRixGLEYsRi5GLEYsRixGLEYuRixGLEYtRi1GLUYsRixGLUYtRi1GLEYsRixGLEYsRixGLEYsRixGLEYsRiw3QkYsRixGLEYsRixGLEYsRixGLEYsRixGLEYtRi1GLUYsRixGLEYsRixGLCIiJUYzRi1GLUYsRixGLEYsRixGLEYsN0JGLEYsRixGLEYsRixGLEYsRixGLEYsRixGLEYsRixGLEYsRi1GLUYtRixGLEYsRi1GLUYuRixGLkYsRixGLEYsN0JGLEYsRixGLUYsRixGLEYsRixGLUYsRi1GLEYtRixGLUYsRixGLUYsRixGLEYsRixGLEYsRixGLEYsRixGLEYsN0JGLEYsRixGLEYsRixGLEYsRixGLEYsRixGLEYsRixGLUYtRixGLEYsRixGLEYsRi1GLUYsRixGLEYzRixGLEYsN0JGLEYsRixGLEYsRixGLEYsRixGLEYsRixGLEYsRixGLEYsRi1GLEYsRi1GLEYsRi1GLEYuRi5GLEYsRi1GLEYsN0JGLEYsRixGLEYsRixGLEYsRi9GLEYsRixGLEYsRixGLEYsRixGLEYsRi5GLEYsRixGLEYsRi1GLEYsRi1GLUYsN0JGLEYsRixGLEYsRixGLEYsRixGLEYsRixGLEYsRixGLEYsRixGLEYsRi1GLEYsRixGLEYsRi5GLEYsRi5GLkYvN0JGLEYsRixGLEYsRixGLEYuRixGLEYsRixGLEYsRixGLEYuRixGLEYtRixGLEYsRixGLUYsRixGLUYsRixGLEYsN0JGLEYsRixGLEYsRixGLEYsRixGLEYsRixGLEYsRixGLEYsRixGLEYtRixGLEYsRixGLUYsRixGLUYsRixGLkYuN0JGLEYsRixGLEYsRixGLUYsRixGLEYsRixGLEYsRi1GLEYsRixGLEYsRixGLEYtRixGLEYsRixGLEYsRixGLEYsN0JGLEYsRixGLEYsRixGLEYsRixGLEYsRixGLEYsRixGLEYsRixGLUYsRixGLEYsRixGLEYsRixGLUYsRi1GLEYtRi0=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="PkklQnJlZ0c2Ii1JJ21hdHJpeEdGJDYjNzA3QiIiISIiIiIiI0YrRioiIiRGLEYrRipGKkYqRipGKkYqRipGKkYqRipGKkYqRipGKkYqRipGKkYqRipGKkYqRipGKkYqN0JGKkYqRipGKkYqRipGKkYqRipGKkYsRixGK0YrRitGK0YrRipGKkYqRipGKkYqRipGKkYqRipGKkYqRipGKkYqN0JGKkYqRipGKkYsRipGKkYqRipGLEYqRipGK0YrRitGKkYqRitGK0YrRipGKkYqRipGKkYqRipGKkYqRipGKkYqN0JGKkYqRipGKkYqRipGKkYqRipGKkYqRipGK0YrRitGKkYqRipGKkYqRioiIiVGMUYrRitGKkYqRipGKkYqRipGKjdCRipGKkYqRipGKkYqRipGKkYqRipGKkYqRipGKkYqRipGKkYrRitGK0YqRipGKkYrRitGLEYqRixGKkYqRipGKjdCRipGKkYqRitGKkYqRipGKkYqRitGKkYrRipGK0YqRitGKkYqRitGKkYqRipGKkYqRipGKkYqRipGKkYqRipGKjdCRipGKkYqRipGKkYqRipGKkYqRipGKkYqRipGKkYqRitGK0YqRipGKkYqRipGKkYrRitGKkYqRipGMUYqRipGKjdCRipGKkYqRipGKkYqRipGKkYqRipGKkYqRipGKkYqRipGKkYrRipGKkYrRipGKkYrRipGLEYsRipGKkYrRipGKjdCRipGKkYqRipGKkYqRipGKkYtRipGKkYqRipGKkYqRipGKkYqRipGKkYsRipGKkYqRipGKkYrRipGKkYrRitGKjdCRipGKkYqRipGKkYqRipGKkYqRipGKkYqRipGKkYqRipGKkYqRipGKkYrRipGKkYqRipGKkYsRipGKkYsRixGLTdCRipGKkYqRipGKkYqRipGLEYqRipGKkYqRipGKkYqRipGLEYqRipGK0YqRipGKkYqRitGKkYqRitGKkYqRipGKjdCRipGKkYqRipGKkYqRipGKkYqRipGKkYqRipGKkYqRipGKkYqRipGK0YqRipGKkYqRitGKkYqRitGKkYqRixGLDdCRipGKkYqRipGKkYqRitGKkYqRipGKkYqRipGKkYrRipGKkYqRipGKkYqRipGK0YqRipGKkYqRipGKkYqRipGKjdCRipGKkYqRipGKkYqRipGKkYqRipGKkYqRipGKkYqRipGKkYqRitGKkYqRipGKkYqRipGKkYqRitGKkYrRipGKw==">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="`:=`(MCS, array([[`+`(`*`(2, `*`(r[1])), `*`(4, `*`(r[10]))), `+`(r[3], r[11], r[15]), `+`(`*`(2, `*`(r[2])), r[11], r[12]), `+`(`*`(2, `*`(r[4])), r[12], r[17]), `+`(r[9], r[13], r[18]), `+`(r[9], r[14], r[19]), `+`(r[3], r[15], r[17]), `+`(r[9], r[16], r[20])], [`+`(r[3], r[11], r[15]), `+`(`*`(2, `*`(r[7])), `*`(2, `*`(r[16]))), `+`(`*`(2, `*`(r[6])), r[14]), `+`(r[17], r[23], `*`(2, `*`(r[25]))), `+`(r[19], r[24], r[27]), `+`(r[18], r[27]), `+`(r[15], r[23], `*`(4, `*`(r[28]))), `+`(r[18], r[29])], [`+`(`*`(2, `*`(r[2])), r[11], r[12]), `+`(`*`(2, `*`(r[6])), r[14]), `+`(`*`(6, `*`(r[5])), `*`(2, `*`(r[13]))), `+`(r[12], `*`(4, `*`(r[21])), r[23]), `+`(r[14], `*`(2, `*`(r[22]))), `+`(r[13], `*`(2, `*`(r[22])), r[24]), `+`(r[11], r[23], `*`(2, `*`(r[25]))), `+`(r[13], r[24], `*`(2, `*`(r[26])))], [`+`(`*`(2, `*`(r[4])), r[12], r[17]), `+`(r[17], r[23], `*`(2, `*`(r[25]))), `+`(r[12], `*`(4, `*`(r[21])), r[23]), `+`(`*`(6, `*`(r[8])), `*`(2, `*`(r[20]))), `+`(r[20], `*`(2, `*`(r[26])), r[29]), `+`(r[20], r[29], `*`(2, `*`(r[30]))), `+`(`*`(2, `*`(r[7])), r[19]), `+`(r[19], `*`(2, `*`(r[30])))], [`+`(r[9], r[13], r[18]), `+`(r[19], r[24], r[27]), `+`(r[14], `*`(2, `*`(r[22]))), `+`(r[20], `*`(2, `*`(r[26])), r[29]), `+`(`*`(2, `*`(r[30])), `*`(2, `*`(r[31]))), `+`(r[29], r[31]), `+`(r[16], r[24]), `+`(r[27], r[31])], [`+`(r[9], r[14], r[19]), `+`(r[18], r[27]), `+`(r[13], `*`(2, `*`(r[22])), r[24]), `+`(r[20], r[29], `*`(2, `*`(r[30]))), `+`(r[29], r[31]), `+`(`*`(2, `*`(r[26])), `*`(2, `*`(r[31]))), `+`(r[16], r[27]), `+`(r[24], r[31])], [`+`(r[3], r[15], r[17]), `+`(r[15], r[23], `*`(4, `*`(r[28]))), `+`(r[11], r[23], `*`(2, `*`(r[25]))), `+`(`*`(2, `*`(r[7])), r[19]), `+`(r[16], r[24]), `+`(r[16], r[27]), `+`(`*`(2, `*`(r[6])), `*`(2, `*`(r[18]))), `+`(r[14], r[27], r[29])], [`+`(r[9], r[16], r[20]), `+`(r[18], r[29]), `+`(r[13], r[24], `*`(2, `*`(r[26]))), `+`(r[19], `*`(2, `*`(r[30]))), `+`(r[27], r[31]), `+`(r[24], r[31]), `+`(r[14], r[27], r[29]), `+`(`*`(2, `*`(r[22])), `*`(2, `*`(r[31])))]]));" display="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">QyQ+SSRNQ1NHNiItSSZhcnJheUclKnByb3RlY3RlZEc2IzcqNyosJiZJInJHRiU2IyIiIiIiIyZGLjYjIiM1IiIlLCgmRi42IyIiJEYwJkYuNiMiIzZGMCZGLjYjIiM6RjAsKCZGLjYjRjFGMUY6RjAmRi42IyIjN0YwLCgmRi42I0Y1RjFGQ0YwJkYuNiMiIzxGMCwoJkYuNiMiIipGMCZGLjYjIiM4RjAmRi42IyIjPUYwLChGTUYwJkYuNiMiIzlGMCZGLjYjIiM+RjAsKEY3RjBGPUYwRklGMCwoRk1GMCZGLjYjIiM7RjAmRi42IyIjP0YwNypGNiwmJkYuNiMiIihGMUZpbkYxLCYmRi42IyIiJ0YxRldGMCwoRklGMCZGLjYjIiNCRjAmRi42IyIjREYxLChGWkYwJkYuNiMiI0NGMCZGLjYjIiNGRjAsJkZTRjBGY3BGMCwoRj1GMEZpb0YwJkYuNiMiI0dGNSwmRlNGMCZGLjYjIiNIRjA3KkZARmRvLCYmRi42IyIiJkZnb0ZQRjEsKEZDRjAmRi42IyIjQEY1RmlvRjAsJkZXRjAmRi42IyIjQUYxLChGUEYwRmlxRjFGYHBGMCwoRjpGMEZpb0YwRlxwRjEsKEZQRjBGYHBGMCZGLjYjIiNFRjE3KkZGRmhvRmRxLCYmRi42IyIiKUZnb0Zcb0YxLChGXG9GMEZfckYxRlxxRjAsKEZcb0YwRlxxRjAmRi42IyIjSUYxLCZGYW9GMUZaRjAsJkZaRjBGaXJGMTcqRkxGX3BGaHFGZ3IsJkZpckYxJkYuNiMiI0pGMSwmRlxxRjBGYHNGMCwmRmluRjBGYHBGMCwmRmNwRjBGYHNGMDcqRlZGZnBGXHJGaHJGY3MsJkZfckYxRmBzRjEsJkZpbkYwRmNwRjAsJkZgcEYwRmBzRjA3KkZnbkZncEZdckZcc0Zkc0ZocywmRmVvRjFGU0YxLChGV0YwRmNwRjBGXHFGMDcqRmhuRltxRl5yRl1zRmVzRmlzRlx0LCZGaXFGMUZgc0YxRjA=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="PkkkTUNTRzYiLUknbWF0cml4R0YkNiM3KjcqLCYqJiIiIyIiIiZJInJHRiQ2I0YtRi1GLSomIiIlRi0mRi82IyIjNUYtRi0sKCZGLzYjIiIkRi0mRi82IyIjNkYtJkYvNiMiIzpGLSwoKiZGLEYtJkYvNiNGLEYtRi1GOkYtJkYvNiMiIzdGLSwoKiZGLEYtJkYvNiNGMkYtRi1GREYtJkYvNiMiIzxGLSwoJkYvNiMiIipGLSZGLzYjIiM4Ri0mRi82IyIjPUYtLChGT0YtJkYvNiMiIzlGLSZGLzYjIiM+Ri0sKEY3Ri1GPUYtRktGLSwoRk9GLSZGLzYjIiM7Ri0mRi82IyIjP0YtNypGNiwmKiZGLEYtJkYvNiMiIihGLUYtKiZGLEYtRltvRi1GLSwmKiZGLEYtJkYvNiMiIidGLUYtRllGLSwoRktGLSZGLzYjIiNCRi0qJkYsRi0mRi82IyIjREYtRi0sKEZmbkYtJkYvNiMiI0NGLSZGLzYjIiNGRi0sJkZVRi1GaXBGLSwoRj1GLUZecEYtKiZGMkYtJkYvNiMiI0dGLUYtLCZGVUYtJkYvNiMiI0hGLTcqRkBGaG8sJiomRlxwRi0mRi82IyIiJkYtRi0qJkYsRi1GUkYtRi0sKEZERi0qJkYyRi0mRi82IyIjQEYtRi1GXnBGLSwmRllGLSomRixGLSZGLzYjIiNBRi1GLSwoRlJGLUZjckYtRmZwRi0sKEY6Ri1GXnBGLUZhcEYtLChGUkYtRmZwRi0qJkYsRi0mRi82IyIjRUYtRi03KkZHRl1wRl1yLCYqJkZccEYtJkYvNiMiIilGLUYtKiZGLEYtRl5vRi1GLSwoRl5vRi1GanJGLUZjcUYtLChGXm9GLUZjcUYtKiZGLEYtJkYvNiMiI0lGLUYtLCZGY29GLUZmbkYtLCZGZm5GLUZnc0YtNypGTkZlcEZickZlcywmRmdzRi0qJkYsRi0mRi82IyIjSkYtRi0sJkZjcUYtRmB0Ri0sJkZbb0YtRmZwRi0sJkZpcEYtRmB0Ri03KkZYRlxxRmdyRmZzRmN0LCZGanJGLUZfdEYtLCZGW29GLUZpcEYtLCZGZnBGLUZgdEYtNypGaW5GXXFGaHJGW3RGZHRGaHQsJkZpb0YtKiZGLEYtRlVGLUYtLChGWUYtRmlwRi1GY3FGLTcqRmpuRmJxRmlyRlx0RmV0Rml0Rl11LCZGY3JGLUZfdEYt">PTYiNiQ7IiIiIiIpRiVFXFtsW282JCIiIyIiKCwoJkkickdGIzYjIiM6RiYmRi42IyIjQkYmJkYuNiMiI0ciIiU2JEYrIiInLCYmRi42IyIjO0YmJkYuNiMiI0ZGJjYkRjkiIiYsJiZGLjYjIiNIRiYmRi42IyIjSkYmNiQiIiRGJywoJkYuNiMiIzhGJiZGLjYjIiNDRiYmRi42IyIjRUYqNiRGKkY5LCYmRi42IyIjPUYmRj5GJjYkRiZGSywoJkYuNiNGKkYqJkYuNiMiIzZGJiZGLjYjIiM3RiY2JEZLRissKEZpbkYmRjFGJiZGLjYjIiNERio2JEYrRkIsJkY7RiZGUEYmNiRGOUY3LCgmRi42IyIjP0YmRkRGJiZGLjYjIiNJRio2JEYrRicsKCZGLjYjIiM5RiZGPkYmRkRGJjYkRjlGSywoRk1GJiZGLjYjIiNBRipGUEYmNiRGK0ZLRmBvNiRGK0Y3LCYmRi42I0YrRiomRi42IyIjPkYmNiRGJ0YqLCZGWEYmRkRGJjYkRiZGNywoJkYuNiNGN0YqRlxvRiYmRi42IyIjPEYmNiRGJkZCLCgmRi42IyIiKkYmRk1GJkZYRiY2JEYnRicsJkZlcEYqRkdGKjYkRitGKywmJkYuNiNGOUYqRlhGKjYkRjlGKkZXNiRGK0YqRiw2JEYnRiYsKEZbckYmRjtGJkZob0YmNiRGKkYnRmFxNiRGKkYmLCgmRi42I0ZLRiZGaW5GJkYtRiY2JEYnRitGX3A2JEYmRidGZ3I2JEYqRiosJkZbcUYqRjtGKjYkRktGKiwmRmJyRipGYHBGJjYkRjlGOSwmRlNGKkZHRio2JEY3RkssKEZcb0YmJkYuNiMiI0BGN0YxRiY2JEZCRkssJkZgcEYmRmVwRio2JEZLRkssJiZGLjYjRkJGOUZNRio2JEY3RjlGZ282JEZCRjlGQzYkRidGS0ZMNiRGS0YmRmZuNiRGOUYrRjo2JEY3RjcsJiZGLjYjRidGOUZob0YqNiRGQkY3LChGaG9GJkZTRipGREYmNiRGKkZLRmJzNiRGOUYmLChGW3JGJkZgcEYmRl1xRiY2JEYrRiYsKEZbc0YmRi1GJkZmcUYmNiRGJ0Y3LCZGXXFGJkZbcEYqNiRGS0Y3RmZzNiRGJkYmLCYmRi42I0YmRiomRi42IyIjNUY3NiRGN0ZCRmp0NiRGQkZCLCZGW3BGKkZHRio2JEZLRkJGW3Q2JEY3RidGYXU2JEZCRicsJkY+RiZGR0YmNiRGJ0ZCRmB2NiRGKkY3LChGZnFGJkYxRiZGYW9GKjYkRiZGKkZqcjYkRjlGJywmRlBGJkZHRiY2JEY3RiZGY3E2JEZCRiZGanE2JEYnRjlGZnY2JEZLRjlGZHA2JEY3RitGanA2JEZCRitGZW82JEYmRjlGXXU2JEY3RipGY3Y2JEZCRiosKEZdcUYmRlBGJkY+RiY2JEYmRitGX3U2JEYqRkJGYHc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="`:=`(IndT, `+`(`*`(`+`(1, `-`(c)), `*`(r[9])), `-`(`*`(c, `*`(r[13]))), `-`(`*`(c, `*`(r[14]))), `-`(`*`(c, `*`(r[16]))), `*`(`+`(1, `-`(c)), `*`(r[18])), `*`(`+`(1, `-`(c)), `*`(r[19])), `*`(`+`(1, `-`(c)), `*`(r[20])), `-`(`*`(2, `*`(c, `*`(r[22])))), `-`(`*`(2, `*`(c, `*`(r[24])))), `-`(`*`(2, `*`(c, `*`(r[26])))), `*`(`+`(1, `-`(`*`(2, `*`(c)))), `*`(r[27])), `*`(`+`(1, `-`(`*`(2, `*`(c)))), `*`(r[29])), `*`(`+`(2, `-`(`*`(2, `*`(c)))), `*`(r[30])), `-`(`*`(3, `*`(c, `*`(r[31]))))));" display="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">QyQ+SSVJbmRURzYiLD4qJiwmIiIiRilJImNHRiUhIiJGKSZJInJHRiU2IyIiKkYpRikqJkYqRikmRi02IyIjOEYpRisqJkYqRikmRi02IyIjOUYpRisqJkYqRikmRi02IyIjO0YpRisqJkYoRikmRi02IyIjPUYpRikqJkYoRikmRi02IyIjPkYpRikqJkYoRikmRi02IyIjP0YpRikqJkYqRikmRi02IyIjQUYpISIjKiZGKkYpJkYtNiMiI0NGKUZMKiZGKkYpJkYtNiMiI0VGKUZMKiYsJkYpRilGKkZMRikmRi02IyIjRkYpRikqJkZWRikmRi02IyIjSEYpRikqJiwmIiIjRilGKkZMRikmRi02IyIjSUYpRikqJkYqRikmRi02IyIjSkYpISIkRik=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="PkklSW5kVEc2Iiw+KiYsJiIiIkYoSSJjR0YkISIiRigmSSJyR0YkNiMiIipGKEYoKiZGKUYoJkYsNiMiIzhGKEYqKiZGKUYoJkYsNiMiIzlGKEYqKiZGKUYoJkYsNiMiIztGKEYqKiZGJ0YoJkYsNiMiIz1GKEYoKiZGJ0YoJkYsNiMiIz5GKEYoKiZGJ0YoJkYsNiMiIz9GKEYoKigiIiNGKEYpRigmRiw2IyIjQUYoRioqKEZIRihGKUYoJkYsNiMiI0NGKEYqKihGSEYoRilGKCZGLDYjIiNFRihGKiomLCZGKEYoKiZGSEYoRilGKEYqRigmRiw2IyIjRkYoRigqJkZVRigmRiw2IyIjSEYoRigqJiwmRkhGKEZWRipGKCZGLDYjIiNJRihGKCooIiIkRihGKUYoJkYsNiMiI0pGKEYq">LD4qJiwmIiIiRiVJImNHNiIhIiJGJSZJInJHRic2IyIiKkYlRiUqJkYmRiUmRio2IyIjOEYlRigqJkYmRiUmRio2IyIjOUYlRigqJkYmRiUmRio2IyIjO0YlRigqJkYkRiUmRio2IyIjPUYlRiUqJkYkRiUmRio2IyIjPkYlRiUqJkYkRiUmRio2IyIjP0YlRiUqJkYmRiUmRio2IyIjQUYlISIjKiZGJkYlJkYqNiMiI0NGJUZJKiZGJkYlJkYqNiMiI0VGJUZJKiYsJkYlRiVGJkZJRiUmRio2IyIjRkYlRiUqJkZTRiUmRio2IyIjSEYlRiUqJiwmIiIjRiVGJkZJRiUmRio2IyIjSUYlRiUqJkYmRiUmRio2IyIjSkYlISIk</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L6" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="`:=`(IndV, `+`(`*`(`+`(1, `-`(c)), `*`(r[2])), `-`(`*`(3, `*`(c, `*`(r[5])))), `*`(`+`(1, `-`(c)), `*`(r[6])), `-`(`*`(c, `*`(r[11]))), `*`(`+`(1, `-`(c)), `*`(r[12])), `-`(`*`(2, `*`(c, `*`(r[13])))), `*`(`+`(1, `-`(c)), `*`(r[14])), `*`(`+`(2, `-`(`*`(2, `*`(c)))), `*`(r[21])), `-`(`*`(c, `*`(r[22]))), `-`(`*`(c, `*`(r[23]))), `-`(`*`(c, `*`(r[24]))), `-`(`*`(c, `*`(r[25]))), `-`(`*`(c, `*`(r[26])))));" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZoby1JI21pR0YkNiVRJUluZFZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYnLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmZuLUYsNiVRImNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSIqRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjE2NjY2NjdlbUYnL0ZORmFvLUYsNiVRInJGJ0YvRjItRlA2Ji1GIzYlLUZVNiRRIjJGJ0Y5RltvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZYLUZVNiRRIjNGJ0Y5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GanBGaG5GXW9GY28tRlA2Ji1GIzYlLUZVNiRRIjVGJ0Y5RltvRjlGOUZdcEZgcC1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmVuRmduRk9GXW9GY28tRlA2Ji1GIzYlLUZVNiRRIjZGJ0Y5RltvRjlGOUZdcEZgcEZYRmhuRl1vRmNvLUZQNiYtRiM2JS1GVTYkUSMxMUYnRjlGW29GOUY5Rl1wRmBwRmNxRk9GXW9GY28tRlA2Ji1GIzYlLUZVNiRRIzEyRidGOUZbb0Y5RjlGXXBGYHBGWEZqb0ZmcEZobkZdb0Zjby1GUDYmLUYjNiUtRlU2JFEjMTNGJ0Y5RltvRjlGOUZdcEZgcEZjcUZPRl1vRmNvLUZQNiYtRiM2JS1GVTYkUSMxNEYnRjlGW29GOUY5Rl1wRmBwLUYsNiNRIUYnLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHUSYwLjBlbUYnLyUmZGVwdGhHRmF0LyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZddDYmRl90RmJ0RmV0L0ZodFElYXV0b0YnRmNxLUZQNiQtRiM2KUZqb0ZYRmpvRmZwRmhuRltvRjlGOUZdb0Zjby1GUDYmLUYjNiUtRlU2JFEjMjFGJ0Y5RltvRjlGOUZdcEZgcC1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmVuRmduRmhuLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZpcEZbcUZjby1GUDYmLUYjNiUtRlU2JFEjMjJGJ0Y5RltvRjlGOUZdcEZgcEZYRmhuRl1vRmNvLUZQNiYtRiM2JS1GVTYkUSMyM0YnRjlGW29GOUY5Rl1wRmBwRlhGaG5GXW9GY28tRlA2Ji1GIzYlLUZVNiRRIzI0RidGOUZbb0Y5RjlGXXBGYHBGWEZobkZdb0Zjby1GUDYmLUYjNiUtRlU2JFEjMjVGJ0Y5RltvRjlGOUZdcEZgcEZYRmhuRl1vRmNvLUZQNiYtRiM2JS1GVTYkUSMyNkYnRjlGW29GOUY5Rl1wRmBwLUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkhGaXBGTUZbb0Y5">QyQ+SSVJbmRWRzYiLDwqJiwmIiIiRilJImNHRiUhIiJGKSZJInJHRiU2IyIiI0YpRikqJkYqRikmRi02IyIiJkYpISIkKiZGKEYpJkYtNiMiIidGKUYpKiZGKkYpJkYtNiMiIzZGKUYrKiZGKEYpJkYtNiMiIzdGKUYpKiZGKkYpJkYtNiMiIzhGKSEiIyomRihGKSZGLTYjIiM5RilGKSomLCZGL0YpRipGRUYpJkYtNiMiI0BGKUYpKiZGKkYpJkYtNiMiI0FGKUYrKiZGKkYpJkYtNiMiI0JGKUYrKiZGKkYpJkYtNiMiI0NGKUYrKiZGKkYpJkYtNiMiI0RGKUYrKiZGKkYpJkYtNiMiI0VGKUYrRik=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="PkklSW5kVkc2Iiw8KiYsJiIiIkYoSSJjR0YkISIiRigmSSJyR0YkNiMiIiNGKEYoKigiIiRGKEYpRigmRiw2IyIiJkYoRioqJkYnRigmRiw2IyIiJ0YoRigqJkYpRigmRiw2IyIjNkYoRioqJkYnRigmRiw2IyIjN0YoRigqKEYuRihGKUYoJkYsNiMiIzhGKEYqKiZGJ0YoJkYsNiMiIzlGKEYoKiYsJkYuRigqJkYuRihGKUYoRipGKCZGLDYjIiNARihGKComRilGKCZGLDYjIiNBRihGKiomRilGKCZGLDYjIiNCRihGKiomRilGKCZGLDYjIiNDRihGKiomRilGKCZGLDYjIiNERihGKiomRilGKCZGLDYjIiNFRihGKg==">LDwqJiwmIiIiRiVJImNHNiIhIiJGJSZJInJHRic2IyIiI0YlRiUqJkYmRiUmRio2IyIiJkYlISIkKiZGJEYlJkYqNiMiIidGJUYlKiZGJkYlJkYqNiMiIzZGJUYoKiZGJEYlJkYqNiMiIzdGJUYlKiZGJkYlJkYqNiMiIzhGJSEiIyomRiRGJSZGKjYjIiM5RiVGJSomLCZGLEYlRiZGQkYlJkYqNiMiI0BGJUYlKiZGJkYlJkYqNiMiI0FGJUYoKiZGJkYlJkYqNiMiI0JGJUYoKiZGJkYlJkYqNiMiI0NGJUYoKiZGJkYlJkYqNiMiI0RGJUYoKiZGJkYlJkYqNiMiI0VGJUYo</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L7" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="`:=`(Fork, `+`(r[4], r[7], `*`(3, `*`(r[8])), r[12], r[17], r[19], `*`(2, `*`(r[20])), `*`(2, `*`(r[21])), r[23], r[25], r[26], r[29], `*`(2, `*`(r[30])), `-`(`*`(12, `*`(`^`(`+`(`*`(3, `*`(c)), `-`(1)), 2), `*`(sum(r[k], k = 0 .. 31)))))));" display="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">QyQ+SSVGb3JrRzYiLD4mSSJyR0YlNiMiIiUiIiImRig2IyIiKEYrJkYoNiMiIikiIiQmRig2IyIjN0YrJkYoNiMiIzxGKyZGKDYjIiM+RismRig2IyIjPyIiIyZGKDYjIiNARj8mRig2IyIjQkYrJkYoNiMiI0RGKyZGKDYjIiNFRismRig2IyIjSEYrJkYoNiMiI0lGPyomLCZJImNHRiVGMiEiIkYrRj8tSSRzdW1HRiU2JCZGKDYjSSJrR0YlL0ZlbjsiIiEiI0pGKyEjN0Yr</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="PkklRm9ya0c2Iiw+JkkickdGJDYjIiIlIiIiJkYnNiMiIihGKiomIiIkRiomRic2IyIiKUYqRiomRic2IyIjN0YqJkYnNiMiIzxGKiZGJzYjIiM+RioqJiIiI0YqJkYnNiMiIz9GKkYqKiZGPUYqJkYnNiMiI0BGKkYqJkYnNiMiI0JGKiZGJzYjIiNERiomRic2IyIjRUYqJkYnNiMiI0hGKiomRj1GKiZGJzYjIiNJRipGKiooRjVGKiksJiomRi9GKkkiY0dGJEYqRipGKiEiIkY9RiosXG9GS0YqJkYnNiMiIztGKkY5RipGJkYqRitGKkYwRipGTkYqJkYnNiMiIipGKkZSRipGPkYqJkYnNiMiI0pGKiZGJzYjIiM9RiomRic2IyIjQ0YqJkYnNiMiI0FGKkZIRiomRic2I0Y9RiomRic2IyIjNkYqRjNGKiZGJzYjIiNGRiomRic2IyIjOUYqJkYnNiMiIzhGKiZGJzYjIiInRipGQkYqJkYnNiMiIiFGKiZGJzYjRipGKiZGJzYjRi9GKiZGJzYjIiM1RiomRic2IyIjOkYqJkYnNiMiI0dGKkZFRipGNkYqJkYnNiMiIiZGKkYqRlo=">LD4mSSJyRzYiNiMiIiUiIiImRiQ2IyIiKEYoJkYkNiMiIikiIiQmRiQ2IyIjN0YoJkYkNiMiIzxGKCZGJDYjIiM+RigmRiQ2IyIjPyIiIyZGJDYjIiNARjwmRiQ2IyIjQkYoJkYkNiMiI0RGKCZGJDYjIiNFRigmRiQ2IyIjSEYoJkYkNiMiI0lGPComLCZJImNHRiVGLyEiIkYoRjwsXG9GRkYoJkYkNiMiIztGKEY2RihGI0YoRilGKEYsRihGSUYoJkYkNiMiIipGKEZMRihGOUYoJkYkNiMiI0pGKCZGJDYjIiM9RigmRiQ2IyIjQ0YoJkYkNiMiI0FGKEZDRigmRiQ2I0Y8RigmRiQ2IyIjNkYoRjBGKCZGJDYjIiNGRigmRiQ2IyIjOUYoJkYkNiMiIzhGKCZGJDYjIiInRihGPUYoJkYkNiMiIiFGKCZGJDYjRihGKCZGJDYjRi9GKCZGJDYjIiM1RigmRiQ2IyIjOkYoJkYkNiMiI0dGKEZARihGM0YoJkYkNiMiIiZGKEYoISM3</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L8" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="`:=`(a1, Vector([-69.83, -27.04, 3.45, -53.59, 1.74, 28.78, -9.28, 59.66]));" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjYTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdWZWN0b3JGJy9GMEY9RjktSShtZmVuY2VkR0YkNiQtRiM2JS1GVDYmLUYjNj4tRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpuLUkjbW5HRiQ2JFEmNjkuODNGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZkby9GTkZlb0Zmbi1GXW82JFEmMjcuMDRGJ0Y5RmBvRmhvLUZdbzYkUSUzLjQ1RidGOUZgb0Zob0Zmbi1GXW82JFEmNTMuNTlGJ0Y5RmBvRmhvLUZdbzYkUSUxLjc0RidGOUZgb0Zoby1GXW82JFEmMjguNzhGJ0Y5RmBvRmhvRmZuLUZdbzYkUSU5LjI4RidGOUZgb0Zoby1GXW82JFEmNTkuNjZGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXFGOUY5LUY2Ni1RIjtGJ0Y5RjtGY29GQEZCRkRGRkZIRmRvRk1GYXFGOQ==">QyQ+SSNhMUc2Ii1JJ1ZlY3Rvckc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJTYjNyokISUkKXAhIiMkISUvRkYvJCIkWCRGLyQhJWZgRi8kIiR1IkYvJCIleUdGLyQhJEcqRi8kIiVtZkYvIiIi</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="PkkjYTFHNiItSSdSVEFCTEVHRiQ2JSIqd0g0XSItSSdNQVRSSVhHRiQ2IzcqNyMkISUkKXAhIiM3IyQhJS9GRjA3IyQiJFgkRjA3IyQhJWZgRjA3IyQiJHUiRjA3IyQiJXlHRjA3IyQhJEcqRjA3IyQiJW1mRjAmSSdWZWN0b3JHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiQ2I0knY29sdW1uR0Yk">LSZJJ1ZlY3Rvckc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjSSdjb2x1bW5HRig2Iy9JJCVpZEdGKCIqd0g0XSI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L9" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="`:=`(a2, Vector([-44.57, -25.93, -24.40, -30.16, 2.40, 5.40, 15.67, 37.27]));" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjYTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdWZWN0b3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GUzYmLUYjNkItRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmluLUkjbW5HRiQ2JFEmNDQuNTdGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZjby9GTkZkb0Zlbi1GXG82JFEmMjUuOTNGJ0Y5Rl9vRmdvRmdvRmVuLUZcbzYkUSYyNC40MEYnRjlGX29GZ29GZW4tRlxvNiRRJjMwLjE2RidGOUZfb0Znb0Znby1GXG82JFElMi40MEYnRjlGX29GZ29GZ28tRlxvNiRRJTUuNDBGJ0Y5Rl9vRmdvRmdvLUZcbzYkUSYxNS42N0YnRjlGX29GZ28tRlxvNiRRJjM3LjI3RidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBxRjlGOS1GNjYtUSI7RidGOUY7RmJvRkBGQkZERkZGSEZjb0ZNRmBxRjk=">QyQ+SSNhMkc2Ii1JJ1ZlY3Rvckc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJTYjNyokISVkVyEiIyQhJSRmI0YvJCElU0NGLyQhJTtJRi8kIiRTI0YvJCIkUyZGLyQiJW46Ri8kIiVGUEYvIiIi</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="PkkjYTJHNiItSSdSVEFCTEVHRiQ2JSIqQyZ5TDstSSdNQVRSSVhHRiQ2IzcqNyMkISVkVyEiIzcjJCElJGYjRjA3IyQhJVNDRjA3IyQhJTtJRjA3IyQiJFMjRjA3IyQiJFMmRjA3IyQiJW46RjA3IyQiJUZQRjAmSSdWZWN0b3JHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiQ2I0knY29sdW1uR0Yk">LSZJJ1ZlY3Rvckc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjSSdjb2x1bW5HRig2Iy9JJCVpZEdGKCIqQyZ5TDs=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L10" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="`:=`(a3, Vector([86.95, 58.70, 35.15, 52.46, -18.52, 3.32, -52.56, -57.83]));" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEjYTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdWZWN0b3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GUzYmLUYjNjwtSSNtbkdGJDYkUSY4Ni45NUYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRl1vL0ZORl5vLUZmbjYkUSY1OC43MEYnRjlGaW5GYW8tRmZuNiRRJjM1LjE1RidGOUZpbkZhby1GZm42JFEmNTIuNDZGJ0Y5RmluLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZicC1GZm42JFEmMTguNTJGJ0Y5RmluRmFvLUZmbjYkUSUzLjMyRidGOUZpbkZhb0ZecC1GZm42JFEmNTIuNTZGJ0Y5RmluRmFvRl5wLUZmbjYkUSY1Ny44M0YnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZgcUY5RjlGYW8tRjY2LVEiO0YnRjlGO0Zcb0ZARkJGREZGRkhGXW9GTUZgcUY5">QyQ+SSNhM0c2Ii1JJ1ZlY3Rvckc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJTYjNyokIiUmcCkhIiMkIiVxZUYvJCIlOk5GLyQiJVlfRi8kISVfPUYvJCIkSyRGLyQhJWNfRi8kISUkeSZGLyIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="PkkjYTNHNiItSSdSVEFCTEVHRiQ2JSIqK0MxbCItSSdNQVRSSVhHRiQ2IzcqNyMkIiUmcCkhIiM3IyQiJXFlRjA3IyQiJTpORjA3IyQiJVlfRjA3IyQhJV89RjA3IyQiJEskRjA3IyQhJWNfRjA3IyQhJSR5JkYwJkknVmVjdG9yRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YkNiNJJ2NvbHVtbkdGJA==">LSZJJ1ZlY3Rvckc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjSSdjb2x1bW5HRig2Iy9JJCVpZEdGKCIqK0MxbCI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L11" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="`:=`(a4, Vector([-1.29, .17, 57.48, -26.29, 10.28, 26.90, -27.33, -9.15]));" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjYTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdWZWN0b3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GUzYmLUYjNkAtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmluLUkjbW5HRiQ2JFElMS4yOUYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmNvL0ZORmRvLUZcbzYkUSUwLjE3RidGOUZfb0Znby1GXG82JFEmNTcuNDhGJ0Y5Rl9vRmdvRmVuLUZcbzYkUSYyNi4yOUYnRjlGX29GZ29GZ28tRlxvNiRRJjEwLjI4RidGOUZfb0Znb0Znby1GXG82JFEmMjYuOTBGJ0Y5Rl9vRmdvRmVuLUZcbzYkUSYyNy4zM0YnRjlGX29GZ29GZW4tRlxvNiRRJTkuMTVGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYHFGOUY5LUY2Ni1RIjtGJ0Y5RjtGYm9GQEZCRkRGRkZIRmNvRk1GYHFGOQ==">QyQ+SSNhNEc2Ii1JJ1ZlY3Rvckc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJTYjNyokISRIIiEiIyQiIzxGLyQiJVtkRi8kISVIRUYvJCIlRzVGLyQiJSFwI0YvJCElTEZGLyQhJDoqRi8iIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="PkkjYTRHNiItSSdSVEFCTEVHRiQ2JSIqY0hZaiItSSdNQVRSSVhHRiQ2IzcqNyMkISRIIiEiIzcjJCIjPEYwNyMkIiVbZEYwNyMkISVIRUYwNyMkIiVHNUYwNyMkIiUhcCNGMDcjJCElTEZGMDcjJCEkOipGMCZJJ1ZlY3Rvckc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJDYjSSdjb2x1bW5HRiQ=">LSZJJ1ZlY3Rvckc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjSSdjb2x1bW5HRig2Iy9JJCVpZEdGKCIqY0hZaiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L12" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="`:=`(f, proc (j) options operator, arrow; r[`+`(j, `-`(1))] end proc):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEiZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GUy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZPLUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkhGUkZURk8tRiw2JVEickYnRi9GMi1GVjYmLUYjNidGWi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmdvLUkjbW5HRiQ2JFEiMUYnRjlGZ25GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRIlJGJ0YvRjJGNS1GLDYlUSdWZWN0b3JGJ0YvRjItRlY2JC1GIzYnLUZqbzYkUSMzMkYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZSL0ZOUSwwLjMzMzMzMzNlbUYnRitGZ25GOUY5LUY2Ni1RIjtGJ0Y5RjtGZnFGQEZCRkRGRkZIRlJGTUZnbkY5">QyY+SSJmRzYiZio2I0kiakdGJUYlNiRJKW9wZXJhdG9yR0YlSSZhcnJvd0dGJUYlJkkickdGJTYjLCY5JCIiIiEiIkYxRiVGJUYlRjI+SSJSR0YlLUknVmVjdG9yRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YlNiQiI0tGJEYx</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="PkkiUkc2Ii1JJ1JUQUJMRUdGJDYqIipXX3heIkkpYW55dGhpbmdHJSpwcm90ZWN0ZWRHJkknVmVjdG9yRzYkRipJKF9zeXNsaWJHRiQ2I0knY29sdW1uR0YkSSxyZWN0YW5ndWxhckdGJEkuRm9ydHJhbl9vcmRlckdGJDciIiIiO0Y0IiNL">LSZJJ1ZlY3Rvckc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjSSdjb2x1bW5HRig2Iy9JJCVpZEdGKCIqV194XiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="`:=`(b, Vector[row](%id = 164844224));" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiYkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUknbXRhYmxlR0YkNjUtSSRtdHJHRiQ2My1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRltvLyUrZ3JvdXBhbGlnbkdGW28vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGYm9GWC1GWTYoLUYjNiYtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl1wLUZmbjYkUSYxNzQ0OEYnRjkvJStleGVjdXRhYmxlR0Y9RjlGaW5GXG9GXm9GYG9GY28tRlk2KC1GIzYmRmlvLUZmbjYkUSYxNjQ5NkYnRjlGYnBGOUZpbkZcb0Zeb0Zgb0Zjby1GWTYoLUZmbjYkUSYyNjUwMUYnRjlGaW5GXG9GXm9GYG9GY28tRlk2KC1GIzYmRmlvLUZmbjYkUSYyNDE2M0YnRjlGYnBGOUZpbkZcb0Zeb0Zgb0Zjby1GWTYoLUYjNiZGaW8tRmZuNiRRJTg5MjlGJ0Y5RmJwRjlGaW5GXG9GXm9GYG9GY28tRlk2KC1GIzYmRmlvLUZmbjYkUSY1NDE5M0YnRjlGYnBGOUZpbkZcb0Zeb0Zgb0Zjby1GWTYoLUYjNiZGaW8tRmZuNiRRJjMwMTM2RidGOUZicEY5RmluRlxvRl5vRmBvRmNvLUZZNigtRmZuNiRRJTcyNjdGJ0Y5RmluRlxvRl5vRmBvRmNvLUZZNigtRiM2JkZpby1GZm42JFEmMjQ1ODJGJ0Y5RmJwRjlGaW5GXG9GXm9GYG9GY28tRlk2KC1GIzYmRmlvLUZmbjYkUSY0Mjc2OUYnRjlGYnBGOUZpbkZcb0Zeb0Zgb0Zjby1GWTYoLUZmbjYkUSYyMjY0NEYnRjlGaW5GXG9GXm9GYG9GY29GWEZpbkZcb0Zeby8lJmFsaWduR1ElYXhpc0YnL0ZqblEpYmFzZWxpbmVGJy9GXW9RJ2NlbnRlckYnL0Zfb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZhdS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zcdi8lJmZyYW1lR0Zcdi8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGaXVGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnRk1GYnBGOQ==">QyQ+SSJiRzYiLSZJJ1ZlY3Rvckc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJTYjSSRyb3dHRiU2Iy9JJCVpZEdGJSIqQ1UlWzsiIiI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="PkkiYkc2Ii1JJ1JUQUJMRUdGJDYqIipDVSVbO0kpYW55dGhpbmdHJSpwcm90ZWN0ZWRHJkknVmVjdG9yRzYkRipJKF9zeXNsaWJHRiQ2I0kkcm93R0YkSSxyZWN0YW5ndWxhckdGJEkuRm9ydHJhbl9vcmRlckdGJDciIiIiO0Y0IiM5">LSZJJ1ZlY3Rvckc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjSSRyb3dHRig2Iy9JJCVpZEdGKCIqQ1UlWzs=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEuQ2F1Y2h5U2Nod2FyekYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJmV2YWxtRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNj8tRiw2JVEqVHJhbnNwb3NlRidGL0YyLUZTNiQtRiM2JS1GLDYlUSNhMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GYW8tRiw2JVEkTUNTRidGL0YyRl1vRmhuLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5Gam9GVy1GUzYkLUYjNiUtRiw2JVEjYTJGJ0YvRjJGW29GOUY5Rl1vRmNvRl1vRmBwRmZvRlctRlM2JC1GIzYlLUYsNiVRI2EzRidGL0YyRltvRjlGOUZdb0Zjb0Zdb0ZncEZmb0ZXLUZTNiQtRiM2JS1GLDYlUSNhNEYnRi9GMkZbb0Y5RjlGXW9GY29GXW9GXnFGW29GOUY5LUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkhGYG9GTUZbb0Y5">QyQ+SS5DYXVjaHlTY2h3YXJ6RzYiLUkmZXZhbG1HNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiU2IywqLUkwZGVsYXlEb3RQcm9kdWN0RzYkRikvSSttb2R1bGVuYW1lR0YlSSxUeXBlc2V0dGluZ0dGKDYkLUYuNiQtSSpUcmFuc3Bvc2VHRiU2I0kjYTFHRiVJJE1DU0dGJUY5IiIiLUYuNiQtRi42JC1GNzYjSSNhMkdGJUY6RkJGOy1GLjYkLUYuNiQtRjc2I0kjYTNHRiVGOkZJRjstRi42JC1GLjYkLUY3NiNJI2E0R0YlRjpGUEY7Rjs=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="PkkuQ2F1Y2h5U2Nod2Fyekc2IixqbiomJCIqQ2IlXDohIiUiIiImSSJyR0YkNiMiI0VGKiEiIiomJCIqbUxYRiJGKUYqJkYsNiMiIztGKkYvKiYkIiovQFJZI0YpRiomRiw2IyIjPkYqRi8qJiQiKiFHcHNRRilGKiZGLDYjIiIlRipGKiomJCIpXzpVO0YpRiomRiw2IyIiKEYqRioqJiQiKmtQW0wlRilGKiZGLDYjIiIpRipGKiomJCIqJ3puLzdGKUYqJkYsNiMiI0hGKkYvKiYkIipJSiVRSEYpRiomRiw2IyIiKkYqRi8qJiQiKkd3JlxPRilGKiZGLDYjIiNJRipGLyomJCIqRUZIWCJGKUYqJkYsNiMiIz9GKkYvKiYkIippdDNuI0YpRiomRiw2IyIjSkYqRioqJiQiKWMkNFQqRilGKiZGLDYjIiM9RipGLyomJCIpYXdrN0YpRiomRiw2IyIjQ0YqRi8qJiQiKjkrQ0cjRilGKiZGLDYjIiNBRipGKiomJCIpWzYkKmVGKUYqJkYsNiMiI0RGKkYqKiYkIio3JlxKOkYpRiomRiw2IyIiI0YqRioqJiQiKjNBKEc7RilGKiZGLDYjIiM2RipGKiomJCIqaWgpeUdGKUYqJkYsNiMiIzdGKkYqKiYkIik3RHBIRilGKiZGLDYjIiNGRipGKiomJCIpZyRvayhGKUYqJkYsNiMiIzlGKkYqKiYkIilJIWVLJEYpRiomRiw2IyIjOEYqRioqJiQiKj9BSyI9RilGKiZGLDYjIiInRipGKiomJCIpa3FxcUYpRiomRiw2IyIjQEYqRioqJiQiKjNPXClHRilGKiZGLDYjRipGKkYqKiYkIilrJVs3KEYpRiomRiw2IyIiJEYqRioqJiQiKjtzKXBkRilGKiZGLDYjIiM1RipGKiomJCIoa0FNJ0YpRiomRiw2IyIjOkYqRioqJiQiKitbaWYjRilGKiZGLDYjIiNHRipGLyomJCIpZ1F3PEYpRiomRiw2IyIjQkYqRi8qJiQiKkU3MDMjRilGKiZGLDYjIiM8RipGKiomJCIqQ1QhKTMkRilGKiZGLDYjIiImRipGKg==">LGpuJkkickc2IjYjIiNFJCEqQ2IlXDohIiUmRiQ2IyIjOyQhKm1MWEYiRiomRiQ2IyIjPiQhKi9AUlkjRiomRiQ2IyIiJSQiKiFHcHNRRiomRiQ2IyIiKCQiKV86VTtGKiZGJDYjIiIpJCIqa1BbTCVGKiZGJDYjIiNIJCEqJ3puLzdGKiZGJDYjIiIqJCEqSUolUUhGKiZGJDYjIiNJJCEqR3cmXE9GKiZGJDYjIiM/JCEqRUZIWCJGKiZGJDYjIiNKJCIqaXQzbiNGKiZGJDYjIiM9JCEpYyQ0VCpGKiZGJDYjIiNDJCEpYXdrN0YqJkYkNiMiI0EkIio5K0NHI0YqJkYkNiMiI0QkIilbNiQqZUYqJkYkNiMiIiMkIio3JlxKOkYqJkYkNiMiIzYkIiozQShHO0YqJkYkNiMiIzckIippaCl5R0YqJkYkNiMiI0YkIik3RHBIRiomRiQ2IyIjOSQiKWckb2soRiomRiQ2IyIjOCQiKUkhZUskRiomRiQ2IyIiJyQiKj9BSyI9RiomRiQ2IyIjQCQiKWtxcXFGKiZGJDYjIiIiJCIqM09cKUdGKiZGJDYjIiIkJCIpayVbNyhGKiZGJDYjIiM1JCIqO3MpcGRGKiZGJDYjIiM6JCIoa0FNJ0YqJkYkNiMiI0ckISorW2lmI0YqJkYkNiMiI0IkISlnUXc8RiomRiQ2IyIjPCQiKkU3MDMjRiomRiQ2IyIiJiQiKkNUISkzJEYq</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L15" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVErUmVndWxhcml0eUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GU0Y1RjUtRiw2JVEmZXZhbG1GJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ki1GLDYlUSpUcmFuc3Bvc2VGJ0YvRjItRlk2JC1GIzYlLUYsNiVRImJGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSIuRidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GWTYkLUYjNiktRiw2JVEiY0YnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJUFyZWdGJ0YvRjItRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZncC1GLDYlUSVCcmVnRidGL0YyRmFvRjlGOUZjby1GLDYlUSJSRidGL0YyRmFvRjlGOS1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIRkpGVEZhb0Y5">QyQ+SStSZWd1bGFyaXR5RzYiLUkmZXZhbG1HNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiU2Iy1JMGRlbGF5RG90UHJvZHVjdEc2JEYpL0krbW9kdWxlbmFtZUdGJUksVHlwZXNldHRpbmdHRig2JC1GLTYkLUkqVHJhbnNwb3NlR0YlNiNJImJHRiUsJiomSSJjR0YlIiIiSSVBcmVnR0YlRjxGPEklQnJlZ0dGJSEiIkkiUkdGJUY8</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="PkkrUmVndWxhcml0eUc2IixqbiooIiZXNSQiIiJJImNHRiRGKCZJInJHRiQ2IyIiJkYoISIiKiYsJiImalQjRigqJiImSy0qRihGKUYoRi5GKCZGKzYjIiIkRihGKComLCYiJicqWyRGKComIidXPEFGKEYpRihGLkYoJkYrNiMiIiVGKEYoKiYsJiImV0UjRi4qJiImb1YjRihGKUYoRi5GKCZGKzYjIiInRihGKComLCYiJmsiXEYoKiYiJ1VEOkYoRilGKEYuRigmRis2IyIiKEYoRigqJiwmIiYzLypGKComIidtYlRGKEYpRihGLkYoJkYrNiMiIilGKEYoKiYsJiImZiFmRigqJiInTi47RihGKUYoRi5GKCZGKzYjIiIqRihGKComLCZGMUYoKiYiJyFlKyJGKEYpRihGLkYoJkYrNiMiIzZGKEYoKiYsJiImV1IkRigqJiInIzRLI0YoRilGKEYuRigmRis2IyIjN0YoRigqJiwmIiYyImVGKComIiY0eSpGKEYpRihGLkYoJkYrNiMiIzhGKEYoKiYsJiImKzgiRigqJiImclcqRihGKUYoRi5GKCZGKzYjIiM5RihGKComLCYiJiM0TEYoKiYiJlVzKkYoRilGKEYuRigmRis2IyIjOkYoRigqJiwmIiYkNGVGKComIiZMNipGKEYpRihGLkYoJkYrNiMiIztGKEYoKiYsJiImU14lRigqJiInYShHI0YoRilGKEYuRigmRis2IyIjPEYoRigqJiwmIiY1XiJGKEZjcUYuRigmRis2IyIjPUYoRigqJiwmIiYpSGVGKComIidYRUFGKEYpRihGLkYoJkYrNiMiIz5GKEYoKiYsJiInKT4yIkYoKiYiJ2RUTkYoRilGKEYuRigmRis2IyIjP0YoRigqJiwmIiYlKWYnRigqJiInU3hIRihGKUYoRi5GKCZGKzYjIiNARihGKComLCYiJlNMJUYoKiYiJis8KkYoRilGKEYuRigmRis2IyIjQUYoRigqJiwmIiY8SiZGKComIichKkc7RihGKUYoRi5GKCZGKzYjIiNCRihGKComLCYiJnZpJ0YoKiYiJmkkKSlGKEYpRihGLkYoJkYrNiMiI0NGKEYoKiYsJiImJVFiRihGaXRGLkYoJkYrNiMiI0RGKEYoKiYsJiInKSlSN0YoKiYiJ3UpPiNGKEYpRihGLkYoJkYrNiMiI0VGKEYoKiYsJiImXFYiRigqJiImQ10pRihGKUYoRi5GKCZGKzYjIiNGRihGKComLCYiJjtkJEYoKiYiJlMhR0YoRilGKEYuRigmRis2IyIjR0YoRigqJiwmIiYmenBGKComIidPbEBGKEYpRihGLkYoJkYrNiMiI0hGKEYoKiYsJiInUzY1RigqJiInWyFbJEYoRilGKEYuRigmRis2IyIjSUYoRigqJiwmIiZQUCdGKComIiczPzlGKEYpRihGLkYoJkYrNiMiI0pGKEYoKigiJkFLKUYoRilGKCZGKzYjRihGKEYuKigiJnFOKkYoRilGKCZGKzYjIiIjRihGLiooIidXaztGKEYpRigmRis2IyIjNUYoRi4=">LGpuKiZJImNHNiIiIiImSSJyR0YlNiMiIiZGJiEmVzUkKiYsJiImalQjRiZGJCEmSy0qRiYmRig2IyIiJEYmRiYqJiwmIiYnKlskRiZGJCEnVzxBRiYmRig2IyIiJUYmRiYqJiwmISZXRSNGJkYkISZvViNGJiZGKDYjIiInRiZGJiomLCYiJmsiXEYmRiQhJ1VEOkYmJkYoNiMiIihGJkYmKiYsJiImMy8qRiZGJCEnbWJURiYmRig2IyIiKUYmRiYqJiwmIiZmIWZGJkYkISdOLjtGJiZGKDYjIiIqRiZGJiomLCZGLkYmRiQhJyFlKyJGJiZGKDYjIiM2RiZGJiomLCYiJldSJEYmRiQhJyM0SyNGJiZGKDYjIiM3RiZGJiomLCYiJjIiZUYmRiQhJjR5KkYmJkYoNiMiIzhGJkYmKiYsJiImKzgiRiZGJCEmclcqRiYmRig2IyIjOUYmRiYqJiwmIiYjNExGJkYkISZVcypGJiZGKDYjIiM6RiZGJiomLCYiJiQ0ZUYmRiQhJkw2KkYmJkYoNiMiIztGJkYmKiYsJiImU14lRiZGJCEnYShHI0YmJkYoNiMiIzxGJkYmKiYsJiImNV4iRiZGJEZlcEYmJkYoNiMiIz1GJkYmKiYsJiImKUhlRiZGJCEnWEVBRiYmRig2IyIjPkYmRiYqJiwmIicpPjIiRiZGJCEnZFRORiYmRig2IyIjP0YmRiYqJiwmIiYlKWYnRiZGJCEnU3hIRiYmRig2IyIjQEYmRiYqJiwmIiZTTCVGJkYkISYrPCpGJiZGKDYjIiNBRiZGJiomLCYiJjxKJkYmRiQhJyEqRztGJiZGKDYjIiNCRiZGJiomLCYiJnZpJ0YmRiQhJmkkKSlGJiZGKDYjIiNDRiZGJiomLCYiJiVRYkYmRiRGZXNGJiZGKDYjIiNERiZGJiomLCYiJykpUjdGJkYkISd1KT4jRiYmRig2IyIjRUYmRiYqJiwmIiZcViJGJkYkISZDXSlGJiZGKDYjIiNGRiZGJiomLCYiJjtkJEYmRiQhJlMhR0YmJkYoNiMiI0dGJkYmKiYsJiImJnpwRiZGJCEnT2xARiYmRig2IyIjSEYmRiYqJiwmIidTNjVGJkYkISdbIVskRiYmRig2IyIjSUYmRiYqJiwmIiZQUCdGJkYkISczPzlGJiZGKDYjIiNKRiZGJiomRiRGJiZGKDYjRiZGJiEmQUspKiZGJEYmJkYoNiMiIiNGJiEmcU4qKiZGJEYmJkYoNiMiIzVGJiEnV2s7</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L16" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="`:=`(c, .3465):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEiY0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEnMC4zNDY1RidGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlotRiw2JVEmRmluYWxGJ0YvRjJGNS1GLDYlUSZldmFsbUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzY4LUYsNiVRLkNhdWNoeVNjaHdhcnpGJ0YvRjItRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZoby1GLDYlUStSZWd1bGFyaXR5RidGL0YyRmRvRlYtRlA2JFEmMzk2NDhGJ0Y5RlYtRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRllGZW4tRiw2JVElSW5kVEYnRi9GMkZkb0ZWLUZQNiRRJjE5ODc3RidGOUZgcC1GLDYlUSVJbmRWRidGL0YyRlZGZG9GVi1GUDYkUSUyMDc4RidGOUZgcC1GLDYlUSVGb3JrRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSEZZRk1GYnFGOQ==">QyY+SSJjRzYiJCIlbE0hIiUhIiI+SSZGaW5hbEdGJS1JJmV2YWxtRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YlNiMsLEkuQ2F1Y2h5U2Nod2FyekdGJSIiIkkrUmVndWxhcml0eUdGJUY0SSVJbmRUR0YlIiZbJ1JJJUluZFZHRiUiJngpPkklRm9ya0dGJSIleT9GNA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="PkkmRmluYWxHNiIsXG8qJiQiKSVIV3MiISInIiIiJkkickdGJDYjIiNFRiohIiIqJiQiJ1xmbyEiJkYqJkYsNiMiIztGKkYvKiYkIitIVCdRYiJGM0YqJkYsNiMiIz5GKkYvKiYkIislUnVBPCJGKUYqJkYsNiMiIiVGKkYvKiYkIiklPmEwIkYpRiomRiw2IyIiKEYqRi8qJiQiKyUqKltALyVGKUYqJkYsNiMiIilGKkYvKiYkIislKlJacUlGKUYqJkYsNiMiI0hGKkYvKiYkIigqKUcuIkYzRiomRiw2IyIiKkYqRi8qJiQiKD5sdCJGM0YqJkYsNiMiI0lGKkYvKiYkIihcNic+RjNGKiZGLDYjIiM/RipGLyomJCIoPlFJIkYzRiomRiw2IyIjSkYqRi8qJiQiKislXGV1ISIpRiomRiw2IyIjPUYqRi8qJiQiKislSFwmKkZqb0YqJkYsNiMiI0NGKkYvKiYkIihcKlI3RjNGKiZGLDYjIiNBRipGLyomJCIpJTRkRCJGKUYqJkYsNiMiI0RGKkYvKiYkIipwU2o6JUYzRiomRiw2IyIiI0YqRi8qJiQiKjRPcUsiRjNGKiZGLDYjIiM2RipGLyomJCIrJXBbJmVFRilGKiZGLDYjIiM3RipGLyomJCInPk4mKkYzRiomRiw2IyIjRkYqRi8qJiQiK1Ilb3VYIkYzRiomRiw2IyIjOUYqRi8qJiQiJypbcipGM0YqJkYsNiMiIzhGKkYvKiYkIicqb2QlRjNGKiZGLDYjIiInRipGLyomJCIoKjQoZSJGM0YqJkYsNiMiI0BGKkYvKiYkIisrJVIxKlFGam9GKiZGLDYjIiIhRipGLyomJCIoZm9mI0YzRiomRiw2I0YqRipGLyomJCIpJSp6VztGKUYqJkYsNiMiIiRGKkYvKiYkIih6SUkiRjNGKiZGLDYjIiM1RipGLyomJCIqKyUqSC4oRmpvRiomRiw2IyIjOkYqRi8qJiQiJ1JZN0YzRiomRiw2IyIjR0YqRi8qJiQiKyUqeTBcKipGKUYqJkYsNiMiI0JGKkYvKiYkIit6VyF6NyJGM0YqJkYsNiMiIzxGKkYvKiYkIitTXCJReCYhIihGKiZGLDYjIiImRipGLw==">LFxvJkkickc2IjYjIiNFJCEpJUhXcyIhIicmRiQ2IyIjOyQhJ1xmbyEiJiZGJDYjIiM+JCErSFQnUWIiRjAmRiQ2IyIiJSQhKyVSdUE8IkYqJkYkNiMiIigkISklPmEwIkYqJkYkNiMiIikkISslKipbQC8lRiomRiQ2IyIjSCQhKyUqUlpxSUYqJkYkNiMiIiokISgqKUcuIkYwJkYkNiMiI0kkISg+bHQiRjAmRiQ2IyIjPyQhKFw2Jz5GMCZGJDYjIiNKJCEoPlFJIkYwJkYkNiMiIz0kISorJVxldSEiKSZGJDYjIiNDJCEqKyVIXCYqRl1vJkYkNiMiI0EkIShcKlI3RjAmRiQ2IyIjRCQhKSU0ZEQiRiomRiQ2IyIiIyQhKnBTajolRjAmRiQ2IyIjNiQhKjRPcUsiRjAmRiQ2IyIjNyQhKyVwWyZlRUYqJkYkNiMiI0YkISc+TiYqRjAmRiQ2IyIjOSQhK1Ilb3VYIkYwJkYkNiMiIzgkIScqW3IqRjAmRiQ2IyIiJyQhJypvZCVGMCZGJDYjIiNAJCEoKjQoZSJGMCZGJDYjIiIhJCErKyVSMSpRRl1vJkYkNiMiIiIkIShmb2YjRjAmRiQ2IyIiJCQhKSUqelc7RiomRiQ2IyIjNSQhKHpJSSJGMCZGJDYjIiM6JCEqKyUqSC4oRl1vJkYkNiMiI0ckISdSWTdGMCZGJDYjIiNCJCErJSp5MFwqKkYqJkYkNiMiIzwkISt6VyF6NyJGMCZGJDYjIiImJCErU1wiUXgmISIo</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L17" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group><RTable handle="150092976">TTdSMApJNlJUQUJMRV9TQVZFLzE1MDA5Mjk3NlgqJSlhbnl0aGluZ0c2IjYiW2dsISMlISEhIikiKSQhJSQpcCEiIyQhJS9GRikkIiRYJEYpJCElZmBGKSQiJHUiRikkIiV5R0YpJCEkRypGKSQiJW1mRilGJg==</RTable><RTable handle="163378524">TTdSMApJNlJUQUJMRV9TQVZFLzE2MzM3ODUyNFgqJSlhbnl0aGluZ0c2IjYiW2dsISMlISEhIikiKSQhJWRXISIjJCElJGYjRikkISVTQ0YpJCElO0lGKSQiJFMjRikkIiRTJkYpJCIlbjpGKSQiJUZQRilGJg==</RTable><RTable handle="165062400">TTdSMApJNlJUQUJMRV9TQVZFLzE2NTA2MjQwMFgqJSlhbnl0aGluZ0c2IjYiW2dsISMlISEhIikiKSQiJSZwKSEiIyQiJXFlRikkIiU6TkYpJCIlWV9GKSQhJV89RikkIiRLJEYpJCElY19GKSQhJSR5JkYpRiY=</RTable><RTable handle="163462956">TTdSMApJNlJUQUJMRV9TQVZFLzE2MzQ2Mjk1NlgqJSlhbnl0aGluZ0c2IjYiW2dsISMlISEhIikiKSQhJEgiISIjJCIjPEYpJCIlW2RGKSQhJUhFRikkIiVHNUYpJCIlIXAjRikkISVMRkYpJCEkOipGKUYm</RTable>
</Worksheet>
